Learning Numeric Optimal Differentially Private Truncated Additive Mechanisms

Differentially private (DP) mechanisms face the challenge of providing accurate results while protecting their inputs: the privacy-utility trade-off. A simple but powerful technique for DP adds noise to sensitivity-bounded query outputs to blur the exact query output: additive mechanisms. While a vast body of work considers infinitely wide noise distributions, some applications (e.g., real-time operating systems) require hard bounds on the deviations from the real query, and only limited work on such mechanisms exist. An additive mechanism with truncated noise (i.e., with bounded range) can offer such hard bounds. We introduce a gradient-descent-based tool to learn truncated noise for additive mechanisms with strong utility bounds while simultaneously optimizing for differential privacy under sequential composition, i.e., scenarios where multiple noisy queries on the same data are revealed. Our method can learn discrete noise patterns and not only hyper-parameters of a predefined probability distribution. For sensitivity bounded mechanisms, we show that it is sufficient to consider symmetric and that\new{, for from the mean monotonically falling noise,} ensuring privacy for a pair of representative query outputs guarantees privacy for all pairs of inputs (that differ in one element). We find that the utility-privacy trade-off curves of our generated noise are remarkably close to truncated Gaussians and even replicate their shape for $l_2$ utility-loss. For a low number of compositions, we also improved DP-SGD (sub-sampling). Moreover, we extend Moments Accountant to truncated distributions, allowing to incorporate mechanism output events with varying input-dependent zero occurrence probability.

==> data/church_towers/pb_adp/check_utility.py <==
import numpy as np
import pandas as pd
import sys

data = pd.read_csv(sys.argv[1])
x_coords = np.linspace(-5, 5, len(data), endpoint=True) + 10 ** -5
print("L1", np.dot(np.abs(data["X"].to_numpy()), data["Y"].to_numpy()))


==> data/dp_sgd/create_utility_delta.py <==
import sys

sys.path.insert(0, "..")
sys.path.insert(0, "../..")
import pandas as pd
import numpy as np
import os

import re  # noqa: 402


def compute_delta(noise, x, range, number_of_compositions, sensitivity, factor, number_of_buckets, eps):
    A, B = privacy_utils.calculate_a_b(noise, range, "MixtureNoise", 0.1, sensitivity)

    privacybuckets = ProbabilityBuckets(
        number_of_buckets=number_of_buckets,
        factor=factor,
        dist1_array=B,  # distribution A
        dist2_array=A,  # distribution B
        free_infty_budget=10 ** (-20),  # how much we can put in the infty bucket before first squaring
        caching_directory="./pb-cache",  # caching makes re-evaluations faster. Can be turned off for some cases.
        error_correction=True,  # error correction. See publication for details
    )
    privacybuckets_composed = privacybuckets.compose(number_of_compositions)

    delta_upper_b_a = privacybuckets_composed.delta_ADP_upper_bound(eps)
    delta_lower_b_a = privacybuckets_composed.delta_ADP_lower_bound(eps)

    privacybuckets = ProbabilityBuckets(
        number_of_buckets=number_of_buckets,
        factor=factor,
        dist1_array=A,  # distribution A
        dist2_array=B,  # distribution B
        free_infty_budget=10 ** (-20),  # how much we can put in the infty bucket before first squaring
        caching_directory="./pb-cache",  # caching makes re-evaluations faster. Can be turned off for some cases.
        error_correction=True,  # error correction. See publication for details
    )
    privacybuckets_composed = privacybuckets.compose(number_of_compositions)

    delta_upper_a_b = privacybuckets_composed.delta_ADP_upper_bound(eps)
    delta_lower_a_b = privacybuckets_composed.delta_ADP_lower_bound(eps)
    return delta_lower_b_a, delta_upper_b_a, delta_lower_a_b, delta_upper_a_b


if len(sys.argv) != 2:
    print("Please specifiy input folder")


idx = 0
range = 500
sensitivity = 1
factor = 1.000001
number_of_buckets = 250000
eps = 0.3

for root, _, files in os.walk(sys.argv[1], topdown=False):
   result = pd.DataFrame()
   for name in [f for f in files if ".csv" in f]:
      fqdn = os.path.join(root, name)
      data = pd.read_csv(fqdn)
      x = data["X"].to_numpy()
      noise = data["Y"].to_numpy()
      
      compositions = re.search(r"^[A-Za-z0-9_/]*comps_(\d{1,3})_", root).group(1)
      print(name, compositions)

      
      l_b_a, u_b_a, l_a_b, u_a_b = compute_delta(noise, x, range, compositions, sensitivity, factor, number_of_buckets, eps)
      result.at[idx, "Delta_Lower_B_A"] = l_b_a
      result.at[idx, "Delta_Upper_B_A"] = u_b_a
      result.at[idx, "Delta_Lower_A_B"] = l_a_b
      result.at[idx, "Delta_Upper_A_B"] = u_a_b
      result.at[idx,"Utility_L1"] = np.dot(np.abs(x), noise))
      result.at[idx,"Utility_L2"] = np.sqrt(np.dot(x ** 2, noise))
      idx+=1
   result.to_csv(os.path.join(root, "result.csv"))


==> data/dp_sgd_sigmas/generate_noise_from_sigma.py <==
# written by Lukas Abfalterer in 2021 (labfalterer a.t. student.ethz.ch)
# Computes delta of a truncated gaussian for a given sigma
import sys
import os 
import numpy as np  
import pandas as pd  
import scipy.stats as stats 
import csv


def write_noise(filename, noise, x_coords):
    """Writes noise and x coordinates to a csv file

    Args:
        filename (String): Filename to write to
        noise (nd.array): Generated Noise
        x_coords (nd.array): X-axis discretization
    """
    with open(filename, mode="w") as f:
        writer = csv.writer(f, delimiter=",", quotechar='"', quoting=csv.QUOTE_MINIMAL)
        writer.writerow(["X", "Y"])
        writer.writerows(list(zip(x_coords.tolist(), noise.tolist())))


if __name__ == "__main__":
    # Parameters to change
    sample = 60000
    range = 500
    x = np.linspace(-range, range, num=sample) + 10 ** -5
    pdf = stats.norm.pdf(x, loc=0, scale=float(sys.argv[1]))
    pdf /= np.sum(pdf)
    write_noise(sys.argv[2], pdf, x)


==> data/dp_sgd_sigmas_cutted/generate_noise_from_sigma.py <==
# written by Lukas Abfalterer in 2021 (labfalterer a.t. student.ethz.ch)
# Computes delta of a truncated gaussian for a given sigma
import sys
import os 
import numpy as np  
import pandas as pd  
import scipy.stats as stats 
import csv


def write_noise(filename, noise, x_coords):
    """Writes noise and x coordinates to a csv file

    Args:
        filename (String): Filename to write to
        noise (nd.array): Generated Noise
        x_coords (nd.array): X-axis discretization
    """
    with open(filename, mode="w") as f:
        writer = csv.writer(f, delimiter=",", quotechar='"', quoting=csv.QUOTE_MINIMAL)
        writer.writerow(["X", "Y"])
        writer.writerows(list(zip(x_coords.tolist(), noise.tolist())))


if __name__ == "__main__":
    # Parameters to change
    sample = 60000
    range = int(sys.argv[2])
    x = np.linspace(-range, range, num=sample) + 10 ** -5
    pdf = stats.norm.pdf(x, loc=0, scale=float(sys.argv[1]))
    pdf /= np.sum(pdf)
    write_noise(sys.argv[3], pdf, x)


==> data/optimality_graph/sort.py <==
import os

import pandas as pd


for root, _, files in os.walk(".", topdown=False):
   for name in [f for f in files if ".csv" in f]:
      try:
         data = pd.read_csv(os.path.join(root, name))
         if "Utility" in data.columns:
             data.sort_values(by=["Utility"], inplace=True)
             data = data[['Utility_Weights', 'Delta', "Utility", "Upper", "Lower"]]
             data.to_csv(os.path.join(root, name))
      except:
         print(f"ERROR in {os.path.join(root, name)}")


==> data/optimality_graph_combined/sort_and_minimize.py <==
import os

import pandas as pd


for root, directory, files in os.walk(".", topdown=False):
   if not "uwd" in root:
   	
      for name in [f for f in files if ".csv" in f]:
         try:
            data = pd.read_csv(os.path.join(root, name))
            data2 = pd.read_csv(os.path.join(root+"_uwd", name))
            #data = pd.concat([data, data2])
            if "Utility" in data.columns:
                data.sort_values(by=["Utility"], inplace=True)        
                data = data[['Utility_Weights', 'Delta', "Utility", "Upper", "Lower"]]
                for prev, next in zip(data.itertuples(), list(data.itertuples())[1:]):
                    if next.Upper > prev.Upper:
                        data.loc[next.Index,"Delta"] = prev.Delta
                        data.loc[next.Index,"Upper"] = prev.Upper
                        data.loc[next.Index,"Lower"] = prev.Lower
                data.to_csv(os.path.join(root, name))
         except Exception as e:
            print(str(e))
            print(f"ERROR in {os.path.join(root, name)}")


==> data/optimality_graph_distance/std_for_utility.py <==
# written by Lukas Abfalterer in 2021 (labfalterer a.t. student.ethz.ch)
# Computes sigma of a truncated gaussian for a given delta
import sys
import os
import re
import numpy as np
import scipy.stats as stats
from scipy import optimize
from scipy.stats import entropy
import pandas as pd

def to_optimize(sigma, utility_we_want, x):
    pdf = stats.norm.pdf(x, loc=0, scale=sigma)
    pdf /= np.sum(pdf)
    return np.sqrt(np.dot(x ** 2, pdf)) - utility_we_want


if __name__ == "__main__":
    # Parameters to change
    tolerance = 10 ** -10
    sample = 60000
    range = 400
    x = np.linspace(-range, range, num=sample) + 10 ** -5
    sensitivity = 1
    factor = 1.000001
    number_of_buckets = 250000
    eps = 0.3
    for root, _, files in os.walk(sys.argv[1], topdown=False):

        for name in [f for f in files if ".csv" in f and "comps" in f]:
            fqdn = os.path.join(root, name)
            data = pd.read_csv(fqdn)
            result = pd.DataFrame()
            compositions = re.search(r"^[A-Za-z0-9_/]*comps_(\d{1,3})delta", name).group(1)
            if int(compositions) <=4:
                continue
            idx = 0
            for row in data.itertuples():
                utility_we_want = row.Utility
                try:
                    std = optimize.bisect(f=to_optimize, a=1, b=200, xtol=tolerance, args=(utility_we_want, x))
                    pdf = stats.norm.pdf(x, loc=0, scale=std)
                    pdf /= np.sum(pdf)
                    other = pd.read_csv(os.path.join(root, f"pb_adp_l2/comps_{compositions}_uw_{row.Utility_Weights}/noise.csv"))["Y"].to_numpy()
                    result.at[idx,"Sigma"] = std
                    result.at[idx,"Utility_Weights"] = row.Utility_Weights
                    result.at[idx,"Want"] = utility_we_want
                    result.at[idx,"Utility"] = np.sqrt(np.dot(x ** 2, pdf))
                    result.at[idx,"KL_Div"] = entropy(pk=pdf,qk=other, base=np.e)
                    idx+=1
                except Exception as e:
                    print(str(e))
                    std = float("Inf")
            result.to_csv(os.path.join(root, f"truncated_composition_{compositions}.csv"))
    



==> data/optimality_graph_distance_l1/std_for_utility.py <==
# written by Lukas Abfalterer in 2021 (labfalterer a.t. student.ethz.ch)
# Computes sigma of a truncated gaussian for a given delta
import sys
import os
import re
import numpy as np
import scipy.stats as stats
from scipy import optimize
from scipy.stats import entropy
import pandas as pd

def to_optimize(sigma, utility_we_want, x):
    pdf = stats.norm.pdf(x, loc=0, scale=sigma)
    pdf /= np.sum(pdf)
    return np.dot(np.abs(x), pdf) - utility_we_want


if __name__ == "__main__":
    # Parameters to change
    tolerance = 10 ** -10
    sample = 60000
    range = 400
    x = np.linspace(-range, range, num=sample) + 10 ** -5
    sensitivity = 1
    factor = 1.000001
    number_of_buckets = 250000
    eps = 0.3
    for root, _, files in os.walk(sys.argv[1], topdown=False):

        for name in [f for f in files if ".csv" in f and "comps" in f]:
            fqdn = os.path.join(root, name)
            data = pd.read_csv(fqdn)
            result = pd.DataFrame()
            compositions = re.search(r"^[A-Za-z0-9_/]*comps_(\d{1,3})delta", name).group(1)
            if int(compositions) <=4:
                continue
            idx = 0
            for row in data.itertuples():
                utility_we_want = row.Utility
                try:
                    std = optimize.bisect(f=to_optimize, a=1, b=200, xtol=tolerance, args=(utility_we_want, x))
                    pdf = stats.norm.pdf(x, loc=0, scale=std)
                    pdf /= np.sum(pdf)
                    other = pd.read_csv(os.path.join(root, f"pb_adp_l1/comps_{compositions}_uw_{row.Utility_Weights}/noise.csv"))["Y"].to_numpy()
                    result.at[idx,"Sigma"] = std
                    result.at[idx,"Utility_Weights"] = row.Utility_Weights
                    result.at[idx,"Want"] = utility_we_want
                    result.at[idx,"Utility"] = np.dot(np.abs(x), pdf)
                    result.at[idx,"KL_Div"] = entropy(pk=pdf,qk=other, base=np.e)
                    idx+=1
                except Exception as e:
                    print(str(e))
                    std = float("Inf")
            result.to_csv(os.path.join(root, f"truncated_composition_{compositions}.csv"))
    



==> data/optimality_graph_new/sort_and_minimize.py <==
import os

import pandas as pd


for root, _, files in os.walk(".", topdown=False):
   for name in [f for f in files if ".csv" in f]:
      try:
         data = pd.read_csv(os.path.join(root, name))
         if "Utility" in data.columns:
             data.sort_values(by=["Utility"], inplace=True)
             data = data[['Utility_Weights', 'Delta', "Utility", "Upper", "Lower"]]
             for prev, next in zip(data.itertuples(), list(data.itertuples())[1:]):
                 if next.Upper > prev.Upper:
                     data.loc[next.Index]["Delta"] = prev.Delta
                     data.loc[next.Index]["Upper"] = prev.Upper
                     data.loc[next.Index]["Lower"] = prev.Lower
             data.to_csv(os.path.join(root, name))
      except Exception as e:
         print(str(e))
         print(f"ERROR in {os.path.join(root, name)}")


==> data/optimality_showcase/generate_noise_from_sigma.py <==
# written by Lukas Abfalterer in 2021 (labfalterer a.t. student.ethz.ch)
# Computes delta of a truncated gaussian for a given sigma
import sys
import os 
import numpy as np  
import pandas as pd  
import scipy.stats as stats 
import csv


def write_noise(filename, noise, x_coords):
    """Writes noise and x coordinates to a csv file

    Args:
        filename (String): Filename to write to
        noise (nd.array): Generated Noise
        x_coords (nd.array): X-axis discretization
    """
    with open(filename, mode="w") as f:
        writer = csv.writer(f, delimiter=",", quotechar='"', quoting=csv.QUOTE_MINIMAL)
        writer.writerow(["X", "Y"])
        writer.writerows(list(zip(x_coords.tolist(), noise.tolist())))


if __name__ == "__main__":
    # Parameters to change
    sample = 60000
    range = int(sys.argv[2])
    x = np.linspace(-range, range, num=sample) + 10 ** -5
    pdf = stats.norm.pdf(x, loc=0, scale=float(sys.argv[1]))
    pdf /= np.sum(pdf)
    write_noise(sys.argv[3], pdf, x)


==> data/std_for_delta_new/sort_and_minimize.py <==
import os

import pandas as pd


for root, _, files in os.walk(".", topdown=False):
   for name in [f for f in files if ".csv" in f]:
      try:
         data = pd.read_csv(os.path.join(root, name))
         if "Std" in data.columns:
             data.sort_values(by=["Std"], inplace=True)
             data = data[['Std', 'Utility_L1', "Utility_L2", "Upper", "Lower"]]
             for prev, next in zip(data.itertuples(), list(data.itertuples())[1:]):
                 if next.Upper > prev.Upper:
                     data.loc[next.Index]["Upper"] = prev.Upper
                     data.loc[next.Index]["Lower"] = prev.Lower
             data.to_csv(os.path.join(root, name))
      except Exception as e:
         print(str(e))
         print(f"ERROR in {os.path.join(root, name)}")


==> data/training_std/generate_mean_std.py <==
import pandas as pd
import numpy as np
import os
import sys

if len(sys.argv) != 2:
    print("Please specifiy input folder")

    
result = pd.DataFrame()
deltas = pd.DataFrame()
idx = 0

for root, _, files in os.walk(sys.argv[1], topdown=False):
   for i, name in enumerate([f for f in files if "noise_deltas.csv" in f]):
      fqdn = os.path.join(root, name)
      data = pd.read_csv(fqdn)
      result["Epoch"] = data["Epoch"]
      deltas.loc[:, idx] = data["Delta"]
      idx += 1
      
result["Mean"] = deltas.mean(1)
result["Stddev"] = deltas.std(1)
result.to_csv(os.path.join(root, "result.csv"))

